Echoes of the First Stars: Massive Star Evolution in Extremely Metal-Poor Environments with the Habitable Worlds Observatory

A remarkable span of frontier astrophysics, from gravitational-wave archaeology to the origin of the elements to interpreting snapshots of the earliest galaxies, depends sensitively on our understanding of massive star formation and evolution in near-pristine, relatively enriched gas. From the surprisingly massive black holes detected by LIGO/Virgo to highly ionized nebulae with peculiar enrichment patterns observed in galaxies at Cosmic Dawn, evidence is mounting that our understanding of massive-star populations at very low metallicity remains critically incomplete. The fundamental limitation is the hand nature has dealt us: only a few star-forming galaxies within $\lesssim$1 Mpc can currently be resolved into individual stars, and none reach the extreme metallicities and star-formation intensities that characterized the early Universe. With an ultraviolet integral-field spectrograph aboard the Habitable Worlds Observatory (HWO), this barrier will finally be broken. HWO will bring rare, actively star-forming, extremely metal-poor dwarf galaxies at $\sim$10-20 Mpc such as I Zw 18 within reach of resolved UV-optical spectroscopy, providing our first direct, statistical view of individual massive stars and the feedback they drive at $>$30 $M_\odot$ and $<$10% $Z_\odot$. This science is deeply synergistic with many next-generation facilities, yet requires the unique combination of spatial resolution and UV/optical sensitivity that only HWO can provide. The massive star science enabled by HWO within the Local Volume represents a transformational advance in our ability to probe the earliest stellar populations - those that seeded the Milky Way and other galaxies with the first heavy elements, and paved the way for life in the transparent, reionized Universe we inhabit today.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\usepackage{array}
\newcolumntype{x}[1]{>{\centering\let\newline\\\arraybackslash\hspace{0pt}}p{#1}}
\newcolumntype{L}[1]{>{\raggedright\arraybackslash}p{#1}}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ J.~C.~Lee, J.~L.~Noviello, S.~LaMassa, and M.~Postman, eds., \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Janice C. Lee, Jessica L. Noviello, Stephanie LaMassa,and  Marc Postman (eds.)},%
 pdfkeywords={}}

